Surfing: Iterative optimization over incrementally trained deep networks

We investigate a sequential optimization procedure to minimize the empirical risk functional $f_{\hat\theta}(x) = \frac{1}{2}\|G_{\hat\theta}(x) - y\|^2$ for certain families of deep networks $G_{\theta}(x)$. The approach is to optimize a sequence of objective functions that use network parameters obtained during different stages of the training process. When initialized with random parameters $\theta_0$, we show that the objective $f_{\theta_0}(x)$ is "nice'' and easy to optimize with gradient descent. As learning is carried out, we obtain a sequence of generative networks $x \mapsto G_{\theta_t}(x)$ and associated risk functions $f_{\theta_t}(x)$, where $t$ indicates a stage of stochastic gradient descent during training. Since the parameters of the network do not change by very much in each step, the surface evolves slowly and can be incrementally optimized. The algorithm is formalized and analyzed for a family of expansive networks. We call the procedure {\it surfing} since it rides along the peak of the evolving (negative) empirical risk function, starting from a smooth surface at the beginning of learning and ending with a wavy nonconvex surface after learning is complete. Experiments show how surfing can be used to find the global optimum and for compressed sensing even when direct gradient descent on the final learned network fails.

==> movies/movie.py <==

import numpy as np
import matplotlib.pyplot as plt
import matplotlib.animation as animation
from mpl_toolkits.mplot3d import Axes3D
from os import listdir
from os.path import join
from matplotlib import cm
from matplotlib.ticker import LinearLocator, FormatStrFormatter

pause = False
currentFrame = 0

path = ['simImage2', 'simImage6', 'simImage7', 'simImage8', 'simImage9'][2]

X = np.arange(-3, 3, 0.06)
Y = np.arange(-3, 3, 0.06)
X, Y = np.meshgrid(X, Y)

def read_files(path):
    allfile = []
    for epoch in range(0,12):
        for batch in [0,50,100,150,200,250,300,350,400]:
            dname = "ep_%02d_ba_%03d" %(epoch, batch)
            allfile.append(dname + ".bin")

    allfile = allfile[2:]
    firstfile = join(path, allfile[0])
    return firstfile, allfile


def onClick(event):
    global pause
    pause ^= True


def surf_plot(X,Y,Z):
    ax.clear()
    ax.set_xlabel(r'$x_1$')
    ax.set_ylabel(r'$x_2$')
    #ax.set_zlabel(r'$f_{\theta_t}(x) = -\frac{1}{2}||G_{\theta_t}(x)-y||^2$')
    ax.set_zlim(-140,10)
    ax.set_xticks([-3,0,3])
    ax.set_yticks([-3,0,3])
    ax.set_zticks([])
    surf = ax.plot_surface(X, Y, -Z, cmap=cm.coolwarm, alpha = 0.7, linewidth=0, antialiased=True)
    return surf

def plot_surface(i, Z, surf):
    global current_frame
    if not pause:
        filename = allfile[i]
        current_frame=i
    else:
        filename = allfile[current_frame]
    Z = np.fromfile(join(path, filename)).reshape([100,100])
    surf = surf_plot(X,Y,Z)
    return surf,

firstfile, allfile = read_files(path)
n = len(allfile)
Z = np.fromfile(firstfile).reshape([100,100])

print('Showing %s' % path)
fig = plt.figure()
ax = fig.add_subplot(111, projection = '3d')
surf = surf_plot(X, Y, Z)
fig.canvas.mpl_connect('button_press_event', onClick)
anim = animation.FuncAnimation(fig, func=plot_surface, frames = n, fargs=(Z, surf), interval = 30, blit = False, repeat = True)
plt.show()



==> movies/movie_stars.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow as tf\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import mnist_data\n",
    "import os\n",
    "import vae\n",
    "import plot_utils\n",
    "import glob\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib as mpl\n",
    "\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import cm\n",
    "from matplotlib.ticker import LinearLocator, FormatStrFormatter\n",
    "\n",
    "IMAGE_SIZE_MNIST = 28"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Extracting data/train-images-idx3-ubyte.gz\n",
      "Extracting data/train-labels-idx1-ubyte.gz\n",
      "Extracting data/t10k-images-idx3-ubyte.gz\n",
      "Extracting data/t10k-labels-idx1-ubyte.gz\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "\"\"\" parameters \"\"\"\n",
    "RESULTS_DIR = \"result\"\n",
    "\n",
    "# network architecture\n",
    "ADD_NOISE = False\n",
    "\n",
    "n_hidden = 500\n",
    "dim_img = IMAGE_SIZE_MNIST**2  # number of pixels for a MNIST image\n",
    "dim_z = 2\n",
    "\n",
    "# train\n",
    "n_epochs = 10\n",
    "batch_size = 128\n",
    "learn_rate = 1e-3\n",
    "\n",
    "'''data'''\n",
    "_, _, _, _, test_data, test_labels = mnist_data.prepare_MNIST_data()\n",
    "\n",
    "#out0 = test_data[123,:]  #--> 6\n",
    "out0 = test_data[7587,:] #--> 2\n",
    "#out0 = test_data[4753,:]  #--> 8\n",
    "#out0 = test_data[1000,:] #--> 9\n",
    "%matplotlib inline\n",
    "\n",
    "data_index = [7587, 123, 4753, 1000]\n",
    "data_label = ['2', '6', '8', '9']\n",
    "for i in np.arange(4):\n",
    "    out0 = test_data[data_index[i],:]\n",
    "    data = out0.reshape([28,28])\n",
    "    plt.imshow(data, cmap=\"binary\")\n",
    "    plt.imsave('test_image_%s.png' % data_label[i], data, cmap=\"binary\")\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

